On the Orbit of the Binary Brown Dwarf Companion GL229 Ba and Bb

The companion GL229B was recently resolved by Xuan et al. (2024) as a tight binary of two brown dwarfs (Ba and Bb) through VLTI-GRAVITY interferometry and VLT-CRIRES+ RV measurements. Here, we present Bayesian models of the interferometric and RV data in additional detail, along with an updated outer orbit of the brown dwarf pair about the primary. To create a model of the inner orbit with robust uncertainties, we apply kernel phases to the GRAVITY data to address baseline redundancy in the raw closure phases. Using parallel tempering, we constrain the binary's orbit using only VLTI-GRAVITY data, despite each epoch having low visibility-plane coverage and/or SNR. We demonstrate very agreement the VLTI-GRAVITY and CRIRES+ datasets and find that the inner binary has a period of 12.1346$\pm$0.0011 days, eccentricity of 0.2317$\pm$0.0025, and total mass of 71.0$\pm$0.4 Mjup, with Ba and Bb having masses of 37.7$\pm$1.1Mjup and 33.4$\pm$1.0Mjup respectively. With new Keck/NIRC2 astrometry, we update the outer orbit GL229B around the primary. We find a semi-major axis of 42.9+3.0-2.4AU, eccentricity of 0.736$\pm$0.014, and a total mass for B of 71.7$\pm$0.6Mjup, consistent with that derived from the inner orbit. We find a mutual inclination of 31$\pm$2.5deg, below the threshold for Kozai-Lidov oscillations. The agreement on the mass of Ba+Bb between the inner and outer orbits is an important test of our ability to model RV, astrometry, and Hipparcos-Gaia proper motion anomaly. Our methodological advances in handling interferometric data with low SNR and sparse UV-coverage will benefit future observations of rapidly-orbiting companions with VLTI-GRAVITY.

==> figures/flux-spectrum-plots.jl <==
##
using CairoMakie, PairPlots
using Octofitter, OctofitterInterferometry
cd(@__DIR__)
##
using Dates
time2days(timestr) = convert(Millisecond, Time(timestr)-Time(0)).value/(24*60*60*1000)

vis_like = GRAVITYWideKPLikelihood(
 # # First epoch
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T04:13:56.643_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("04:13:56.643"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T04:31:08.687_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("04:31:08.687"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T04:46:32.726_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("04:46:32.726"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T04:53:47.744_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("04:53:47.744"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T05:00:59.763_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("05:00:59.763"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T05:15:41.800_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("05:15:41.800"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T05:36:14.852_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("05:36:14.852"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T05:58:44.909_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("05:58:44.909"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T06:19:08.961_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("06:19:08.961"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T06:27:05.981_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("06:27:05.981"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T06:34:23.999_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("06:34:23.999"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T06:41:39.018_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("06:41:39.018"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
#  Second epoch
 (; filename="./Gl229b_dataset/2023-12-30/GRAVI.2023-12-30T05:47:14.016_dualscivis.fits", epoch=mjd("2023-12-30")+time2days("05:47:14.016"),jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (; filename="./Gl229b_dataset/2023-12-30/GRAVI.2023-12-30T06:11:23.077_dualscivis.fits", epoch=mjd("2023-12-30")+time2days("06:11:23.077"),jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (; filename="./Gl229b_dataset/2023-12-30/GRAVI.2023-12-30T06:18:38.095_dualscivis.fits", epoch=mjd("2023-12-30")+time2days("06:18:38.095"),jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (; filename="./Gl229b_dataset/2023-12-30/GRAVI.2023-12-30T06:25:53.113_dualscivis.fits", epoch=mjd("2023-12-30")+time2days("06:25:53.113"),jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
#  Third epoch
 (;filename="./Gl229b_dataset/2024-02-28/GRAVI.2024-02-28T02:57:28.592_dualscivis.fits", epoch=mjd("2024-02-28")+time2days("02:57:28.592"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2024-02-28/GRAVI.2024-02-28T03:13:28.632_dualscivis.fits", epoch=mjd("2024-02-28")+time2days("03:13:28.632"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2024-02-28/GRAVI.2024-02-28T03:29:49.673_dualscivis.fits", epoch=mjd("2024-02-28")+time2days("03:29:49.673"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 # Fourth epoch
 (;filename="./Gl229b_dataset/2024-03-29/GRAVI.2024-03-29T00:31:13.894_dualscivis.fits", epoch=mjd("2024-03-29")+time2days("00:31:13.894"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
#  # Fifth epoch
 (;filename="./Gl229b_dataset/2024-04-29/GRAVI.2024-04-29T23_15_12.061_dualscivis.fits", epoch=mjd("2024-04-29")+time2days("23:15:12.061"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
 (;filename="./Gl229b_dataset/2024-04-29/GRAVI.2024-04-29T23_22_24.079_dualscivis.fits", epoch=mjd("2024-04-29")+time2days("23:22:24.079"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.025e-6,wavelength_max_meters=2.15e-6),
)
##
vis_like_one = GRAVITYWideKPLikelihood(
 # # First epoch
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T04:13:56.643_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("04:13:56.643"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum, wavelength_min_meters=2.123879312421195e-6,wavelength_max_meters= 2.1282758098095655e-6)
)

##

varfluxpost = Octofitter.loadchain("cedar-runs/GL229BC_flexflux_new2-10.fits")

specpost = Octofitter.loadchain("cedar-runs/GL229BC_spectrum-9.fits")
specdat = stack(map(1:length(vis_like.table.eff_wave[1])) do i
    dat = specpost["b_K_spectrum_$i"]
    return mean(dat), std(dat)
end)'
x = vis_like.table.eff_wave[1]
f = Figure(
    size=(400,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",
    xlabel="wavelength [μm]",
    xminorticksvisible=true,
    yminorticksvisible=true,
    yminorticks=0:0.1:1,
    yticks=0:0.25:1,
    xminorticks=1.95:0.01:2.2,
    xgridvisible=false,
    ygridvisible=false,
    xticks=2:0.01:2.2,
    xticklabelrotation=deg2rad(45)
)
ylims!(ax, 0,1)
# hlines!(ax, mean(varfluxpost[:b_K1]),color=Makie.wong_colors()[2], label="mean contrast 2.025–2.15 μm")
scatter!(ax,x .* 1e6,specdat[:,1])
errorbars!(ax,x .* 1e6,specdat[:,1],specdat[:,2], label="contrast per wavelength")
axislegend(ax)
save("contrast-ratio-spectrum-1.pdf", f)
f
##
x = vis_like.table.eff_wave[1]
f = Figure(
    size=(400,500)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",
    xlabel="wavelength [μm]",
    xminorticksvisible=true,
    yminorticksvisible=true,
    yminorticks=0:0.1:1,
    yticks=0:0.25:1,
    xminorticks=1.95:0.01:2.2,
    xgridvisible=false,
    ygridvisible=false,
    xticks=2:0.01:2.2,
    xticklabelrotation=deg2rad(45)
)
ylims!(ax, 0,1)
# hlines!(ax, mean(varfluxpost[:b_K1]),color=Makie.wong_colors()[2], label="mean contrast 2.025–2.15 μm")

for i in 2:9
    specpost = Octofitter.loadchain("cedar-runs/GL229BC_spectrum-$i.fits")
    specdat = stack(map(1:length(vis_like.table.eff_wave[1])) do i
        dat = specpost["b_K_spectrum_$i"]
        return mean(dat), std(dat)
    end)'
    # c = (:black, i/8)
    c = Makie.cgrad(:turbo)[i/8]
    scatter!(ax,x .* 1e6,specdat[:,1],markersize=5,color=c)
    errorbars!(ax,x .* 1e6,specdat[:,1],specdat[:,2], label="round $i",linewidth=1,color=c)
end


# axislegend(ax,position=:rb, nbanks=4)
Legend(f[2,1],ax, nbanks=3, tellwidth=false, horizontal=true,tellheight=true)
save("contrast-ratio-spectrum-1.pdf", f)
f

##
vis_like_all = GRAVITYWideKPLikelihood(
 # # First epoch
 (;filename="./Gl229b_dataset/2023-12-26/GRAVI.2023-12-26T04:13:56.643_dualscivis.fits", epoch=mjd("2023-12-26")+time2days("04:13:56.643"), jitter=:kp_jit, kp_Cy=:kp_Cy, spectrum_var=:K_spectrum),
)
##
specpost = Octofitter.loadchain("cedar-runs/GL229BC_spectrum_all-2.fits")
specdat = stack(map(1:length(vis_like_all.table.eff_wave[1])) do i
    dat = specpost["b_K_spectrum_$i"]
    return mean(dat), std(dat)
end)'
x = vis_like_all.table.eff_wave[1]
f = Figure(
    size=(400*2,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",
    xlabel="wavelength [μm]",
    xminorticksvisible=true,
    yminorticksvisible=true,
    yminorticks=0:0.1:1,
    yticks=0:0.25:1,
    xgridvisible=false,
    ygridvisible=false,
    xticks=1:0.05:3.5,
    xticklabelrotation=deg2rad(45)
)
ylims!(ax, 0,1)
scatter!(ax,x .* 1e6,specdat[:,1])
errorbars!(ax,x .* 1e6,specdat[:,1],specdat[:,2], label="contrast per wavelength")

specpost = Octofitter.loadchain("cedar-runs/GL229BC_spectrum-9.fits")
specdat = stack(map(1:length(vis_like.table.eff_wave[1])) do i
    @show i
    dat = specpost["b_K_spectrum_$i"]
    return mean(dat), std(dat)
end)'
x = vis_like.table.eff_wave[1]
scatter!(ax,x .* 1e6,specdat[:,1])
errorbars!(ax,x .* 1e6,specdat[:,1],specdat[:,2], label="contrast per wavelength")
axislegend(ax)




save("contrast-ratio-spectrum-all-1.pdf", f)
f

##
varfluxpost = Octofitter.loadchain("cedar-runs/GL229BC_flexflux_new2-10.fits")
fluxdat = stack(map(1:5) do i
    dat = varfluxpost["b_K$i"]
    return mean(dat), std(dat)
end)'
epochs = [
   "2023-12-26"
   "2023-12-30"
   "2024-02-28"
   "2024-03-29"
   "2024-04-29"
]
t_epochs = [
    mean([
    mjd("2023-12-26")+time2days("04:13:56.643")
    mjd("2023-12-26")+time2days("04:31:08.687")
    mjd("2023-12-26")+time2days("04:46:32.726")
    mjd("2023-12-26")+time2days("04:53:47.744")
    mjd("2023-12-26")+time2days("05:00:59.763")
    mjd("2023-12-26")+time2days("05:15:41.800")
    mjd("2023-12-26")+time2days("05:36:14.852")
    mjd("2023-12-26")+time2days("05:58:44.909")
    mjd("2023-12-26")+time2days("06:19:08.961")
    mjd("2023-12-26")+time2days("06:27:05.981")
    mjd("2023-12-26")+time2days("06:34:23.999")
    mjd("2023-12-26")+time2days("06:41:39.018")
    ]),
    mean([
    mjd("2023-12-30")+time2days("05:47:14.016")
    mjd("2023-12-30")+time2days("06:11:23.077")
    mjd("2023-12-30")+time2days("06:18:38.095")
    mjd("2023-12-30")+time2days("06:25:53.113")
    ]),
    mean([
    mjd("2024-02-28")+time2days("02:57:28.592")
    mjd("2024-02-28")+time2days("03:13:28.632")
    mjd("2024-02-28")+time2days("03:29:49.673")
    ]),
    mjd("2024-03-29")+time2days("00:31:13.894"),
    mean([
    mjd("2024-04-29")+time2days("23:15:12.061")
    mjd("2024-04-29")+time2days("23:22:24.079")
    ])
]

f = Figure(
    size=(400,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",xlabel="epoch [MJD]"
)
scatter!(ax,t_epochs,fluxdat[:,1], )
errorbars!(ax,t_epochs,fluxdat[:,1],fluxdat[:,2])
ylims!(0,1)
save("contrast-ratio-time.pdf", f)
f

##
# plot also against 3D separation
els = Octofitter.construct_elements(varfluxpost, :b, :);
sols = orbitsolve.(els, t_epochs')
x = posx.(sols)
y = posy.(sols)
z = posz.(sols)
r = sqrt.(x.^2 .+ y.^2 .+ z.^2)
r = mean(r,dims=1)[:]


f = Figure(
    size=(400,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",xlabel="separation [au]"
)
scatter!(ax,r,fluxdat[:,1], )
errorbars!(ax,r,fluxdat[:,1],fluxdat[:,2])
ylims!(0,1)
save("contrast-ratio-sepration.pdf", f)
f
##
sols = orbitsolve_meananom.(els, 0)
x = posx.(sols)
y = posy.(sols)
z = posz.(sols)
r = sqrt.(x.^2 .+ y.^2 .+ z.^2)
r = mean(r,dims=1)[:]


##
# plot also against 3D separation
els = Octofitter.construct_elements(varfluxpost, :b, :);
sols = orbitsolve.(els, t_epochs')
r = projectedseparation.(sols)
r = mean(r,dims=1)[:]


f = Figure(
    size=(400,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",xlabel="separation [mas]"
)
scatter!(ax,r,fluxdat[:,1], )
errorbars!(ax,r,fluxdat[:,1],fluxdat[:,2])
ylims!(0,1)
save("contrast-ratio-sepration-mas.pdf", f)
f

##
sols = orbitsolve_meananom.(els, 0)
x = posx.(sols)
y = posy.(sols)
z = posz.(sols)
r = sqrt.(x.^2 .+ y.^2 .+ z.^2)
r = mean(r,dims=1)[:]


##
# plot also against 3D separation
els = Octofitter.construct_elements(varfluxpost, :b, :);
sols = orbitsolve.(els, t_epochs')
r = rad2deg.(posangle.(sols))
r = mean(r,dims=1)[:]


f = Figure(
    size=(400,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",xlabel="position angle [deg]"
)
scatter!(ax,r,fluxdat[:,1], )
errorbars!(ax,r,fluxdat[:,1],fluxdat[:,2])
ylims!(0,1)
save("contrast-ratio-pa.pdf", f)
f
##
els = Octofitter.construct_elements(varfluxpost, :b, :);
sols = orbitsolve.(els, t_epochs')
r = rad2deg.(meananom.(sols))
r = mean(r,dims=1)[:]


f = Figure(
    size=(400,300)
)
ax = Axis(
    f[1,1],
    ylabel="contrast ratio Bb/Ba",xlabel="mean anomaly [deg]"
)
scatter!(ax,r,fluxdat[:,1], )
errorbars!(ax,r,fluxdat[:,1],fluxdat[:,2])
ylims!(0,1)
save("contrast-ratio-meananom.pdf", f)
f
